Two-fluid reconnection jets in a gravitationally stratified atmosphere

The density decreases exponentially with height in the solar gravitationally stratified atmosphere, therefore the collisional coupling between the ionized plasma and the neutrals also decreases. Here, we investigate the role of collisions between ions and neutrals on the reconnection process occurring at various heights in the atmosphere. We perform simulations of magnetic reconnection induced by a localized resistivity in a gravitationally stratified atmosphere, where we vary the height of the initial reconnection X-point. We compare a magnetohydrodynamic (MHD) model and two two-fluid configurations: one where the collisional coupling is calculated from local plasma parameters and another where the coupling is decreased, so that collisional effects are enhanced. Simulations in a stratified atmosphere show similar structures in MHD and two-fluid simulations with strong coupling. However, when collisional effects are increased to attain representative parameter regimes, we find a nonlinear runaway instability, which separates the plasma-neutral densities across the current sheet (CS). With increased collisional effects, the initial decoupling in velocity heats the neutrals and this sets up a nonlinear feedback where neutrals migrate outside the CS, replacing charged particles which accumulate towards the center of the CS. The reconnection rate has a maximum value around 0.1, similar for both reconnection heights, and is consistent with the use of a localized enhanced resistivity used in all three models. The initial stages of plasmoid formation, observed near the end of our simulations, is influenced by the outflow from the primary reconnection point, rather than by collisions. We synthesize optically thin emission for both MHD and two-fluid models, which can show a very different evolution when the charged particle density is used instead of the total density.

==> aiaresp.py <==
t_aia =[ 4. ,  4.05, 4.1,  4.15, 4.2,  4.25, 4.3,  4.35, 
               4.4,  4.45, 4.5,  4.55, 4.6,  4.65, 4.7,  4.75, 
               4.8,  4.85, 4.9,  4.95, 5. ,  5.05, 5.1,  5.15, 
               5.2,  5.25, 5.3,  5.35, 5.4,  5.45, 5.5,  5.55, 
               5.6,  5.65, 5.7,  5.75, 5.8,  5.85, 5.9,  5.95, 
               6. ,  6.05, 6.1,  6.15, 6.2,  6.25, 6.3,  6.35, 
               6.4,  6.45, 6.5,  6.55, 6.6,  6.65, 6.7,  6.75, 
               6.8,  6.85, 6.9,  6.95, 7. ,  7.05, 7.1,  7.15, 
               7.2,  7.25, 7.3,  7.35, 7.4,  7.45, 7.5,  7.55, 
               7.6,  7.65, 7.7,  7.75, 7.8,  7.85, 7.9,  7.95, 
               8. ,  8.05, 8.1,  8.15, 8.2,  8.25, 8.3,  8.35, 
               8.4,  8.45, 8.5,  8.55, 8.6,  8.65, 8.7,  8.75, 
               8.8,  8.85, 8.9,  8.95, 9. ]

f_193 =[ 6.40066486e-32, 4.92737300e-31, 2.95342934e-30, 1.28061594e-29, 
               3.47747667e-29, 5.88554792e-29, 7.72171179e-29, 9.75609282e-29, 
               1.34318963e-28, 1.96252638e-28, 2.70163878e-28, 3.63192965e-28, 
               5.28087341e-28, 8.37821446e-28, 1.39089159e-27, 2.31749718e-27, 
               3.77510689e-27, 5.85198594e-27, 8.26021568e-27, 1.04870405e-26, 
               1.25209374e-26, 1.47406787e-26, 1.77174067e-26, 2.24098537e-26, 
               3.05926105e-26, 4.50018853e-26, 6.84720216e-26, 1.00595861e-25, 
               1.30759222e-25, 1.36481773e-25, 1.15943558e-25, 1.01467304e-25, 
               1.04092532e-25, 1.15071251e-25, 1.27416033e-25, 1.38463476e-25, 
               1.47882726e-25, 1.57041238e-25, 1.69786224e-25, 1.94970397e-25, 
               2.50332918e-25, 3.58321431e-25, 5.18061550e-25, 6.60405549e-25, 
               6.64085365e-25, 4.83825816e-25, 2.40545020e-25, 8.59534098e-26, 
               2.90920638e-26, 1.33204845e-26, 9.03933926e-27, 7.78910836e-27, 
               7.29342321e-27, 7.40267022e-27, 8.05279981e-27, 8.13829291e-27, 
               6.92634262e-27, 5.12521880e-27, 3.59527615e-27, 2.69617560e-27, 
               2.84432713e-27, 5.06697306e-27, 1.01281903e-26, 1.63526978e-26, 
               2.06759342e-26, 2.19482312e-26, 2.10050611e-26, 1.89837248e-26, 
               1.66347131e-26, 1.43071097e-26, 1.21518419e-26, 1.02078343e-26, 
               8.46936184e-27, 6.93015742e-27, 5.56973237e-27, 4.38951754e-27, 
               3.38456457e-27, 2.55309556e-27, 1.88904224e-27, 1.38057546e-27, 
               1.00718330e-27, 7.43581116e-28, 5.63562931e-28, 4.43359435e-28, 
               3.63923535e-28, 3.11248143e-28, 2.75586846e-28, 2.50672237e-28, 
               2.32419348e-28, 2.18325682e-28, 2.06834486e-28, 1.93497044e-28, 
               1.84540751e-28, 1.76356504e-28, 1.68741425e-28, 1.61566157e-28, 
               1.54754523e-28, 1.48249410e-28, 1.42020176e-28, 1.36045230e-28, 
               1.30307965e-28 ]

import matplotlib.pyplot as plt
import numpy as np

fig, ax = plt.subplots()
ax.plot(t_aia, np.log10(np.array(f_193)))

ax.set(xlabel='lg T', ylabel='lg R',
       title='AIA 193 response function')
#ax.grid()

fig.savefig("aia193resp.pdf")
plt.show()



==> rotate-crop-left.sh <==
pdftk  $1.pdf  cat 1-endleft output $1m.pdf
pdfcrop --margins '10 10 10 10' $1m.pdf  $1.pdf
rm $1m.pdf


==> rotate-right.sh <==
pdftk  $1.pdf  cat 1-endright output $1m.pdf
#rm $1m.pdf

